Large-scale simulations of Floquet physics on near-term quantum computers

Periodically driven quantum systems exhibit a diverse set of phenomena but are more challenging to simulate than their equilibrium counterparts. Here, we introduce the Quantum High-Frequency Floquet Simulation (QHiFFS) algorithm as a method to simulate fast-driven quantum systems on quantum hardware. Central to QHiFFS is the concept of a kick operator which transforms the system into a basis where the dynamics is governed by a time-independent effective Hamiltonian. This allows prior methods for time-independent simulation to be lifted to simulate Floquet systems. We use the periodically driven biaxial next-nearest neighbor Ising (BNNNI) model, a natural test bed for quantum frustrated magnetism and criticality, as a case study to illustrate our algorithm. We implemented a 20-qubit simulation of the driven two-dimensional BNNNI model on Quantinuum's trapped ion quantum computer. Our error analysis shows that QHiFFS exhibits not only a cubic advantage in driving frequency $\omega$ but also a linear advantage in simulation time $t$ compared to~Trotterization.

==> supplementary_material/Quantinuum_hardware_example.ipynb <==
{"cells":[{"attachments":{},"cell_type":"markdown","metadata":{},"source":["# Using Quantinuum's H1-1 trapped ion quantum computer via pytket"]},{"cell_type":"code","execution_count":null,"metadata":{},"outputs":[],"source":["import cirq\n","import numpy as np\n","\n","from pytket.circuit.display import render_circuit_jupyter\n","from pytket.extensions.quantinuum import QuantinuumBackend\n","import pytket.extensions.cirq"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["### Log in to Quantinuum's API "]},{"cell_type":"code","execution_count":4,"metadata":{},"outputs":[],"source":["backend = QuantinuumBackend(device_name=\"H1-1\")\n","backend.login()"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["### Load and compile Circuit to H1-1"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["Here we load a Cirq QHiFFS-Circuit and compile it to the H1-1 hardware using pytket"]},{"cell_type":"code","execution_count":null,"metadata":{},"outputs":[],"source":["circuit_h_2_0_kappa_0_250 = cirq.read_json(\"Circuit_LineQbits_h_2.0_kappa_0.250_22.250_T.json\")\n","\n","tk_circuit_h_2_0_kappa_0_250= pytket.extensions.cirq.cirq_to_tk(circuit_h_2_0_kappa_0_250)\n","tk_circuit_h_2_0_kappa_0_250.measure_all()\n","tk_circuit_h_2_0_kappa_0_250_compiled = backend.get_compiled_circuit(tk_circuit_h_2_0_kappa_0_250, optimisation_level=2)\n","\n","render_circuit_jupyter(tk_circuit_h_2_0_kappa_0_250_compiled)"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["### Run the Circuit on Quantinuum's H1-1 Quantum computer"]},{"cell_type":"code","execution_count":null,"metadata":{},"outputs":[],"source":["handle_h_2_0_kappa_0_250 = backend.process_circuit(tk_circuit_h_2_0_kappa_0_250_compiled, n_shots=900)"]},{"cell_type":"markdown","metadata":{},"source":["Check the status of the job."]},{"cell_type":"code","execution_count":null,"metadata":{},"outputs":[],"source":["status_h_2_0_kappa_0_250 = backend.circuit_status(handle_h_2_0_kappa_0_250)\n","print(status_h_2_0_kappa_0_250)"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["### Retrieve and save Results"]},{"attachments":{},"cell_type":"markdown","metadata":{},"source":["As soon as the job has run and the job status returns completed, we can retrieve and save our quantum hardware results."]},{"cell_type":"code","execution_count":null,"metadata":{},"outputs":[],"source":["result_h_2_0_kappa_0_250= backend.get_result(handle_h_2_0_kappa_0_250)\n","\n","np.savetxt( \"result_h_2_0_kappa_0_250.txt\", \n","                    result_h_2_0_kappa_0_250.get_shots(),\n","                    fmt='%i',\n","                    delimiter='\\t')"]}],"metadata":{"kernelspec":{"display_name":"Python 3.10.6 64-bit","language":"python","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.10.6"},"vscode":{"interpreter":{"hash":"e7370f93d1d0cde622a1f8e1c04877d8463912d04d973331ad4851f04de6915a"}}},"nbformat":4,"nbformat_minor":2}

